Grid peeling and the affine curve-shortening flow

In this paper we study an experimentally-observed connection between two seemingly unrelated processes, one from computational geometry and the other from differential geometry. The first one (which we call "grid peeling") is the convex-layer decomposition of subsets $G\subset \mathbb Z^2$ of the integer grid, previously studied for the particular case $G=\{1,\ldots,m\}^2$ by Har-Peled and Lidick\'y (2013). The second one is the affine curve-shortening flow (ACSF), first studied by Alvarez et al. (1993) and Sapiro and Tannenbaum (1993). We present empirical evidence that, in a certain well-defined sense, grid peeling behaves at the limit like ACSF on convex curves. We offer some theoretical arguments in favor of this conjecture. We also pay closer attention to the simple case where $G=\mathbb N^2$ is a quarter-infinite grid. This case corresponds to ACSF starting with an infinite L-shaped curve, which when transformed using the ACSF becomes a hyperbola for all times $t>0$. We prove that, in the grid peeling of $\mathbb N^2$, (1) the number of grid points removed up to iteration $n$ is $\Theta(n^{3/2}\log n)$; and (2) the boundary at iteration $n$ is sandwiched between two hyperbolas that are separated from each other by a constant factor.

==> anc/ACSF.cpp <==
// ACSF.cpp : Defines the entry point for the console application.
//

#include "stdafx.h"
#include<iostream>
#include<fstream>
#include<cmath>
#include<ctime>

using namespace std;

//This program runs affine curve-shortening flow (ACSF) on an initial curve.
//The curve is given by a circular list of points. The number of points
//stays constant throughout the execution.
//At each step, for each point, the radius of curvature and normal are estimated
//by taking the unique circle through the point and its two neighbors.
//Then all the points are moved in unison for time ct*dmin^(4/3), where dmin
//is the minimum distance between two consecutive points, and ct is a fixed constant.

//Maximum number of points allowed:
const int MAXN = 5000;

//Number of points
int N;

const double pi = acos(-1);

//The circular list of points. The first two points duplicated at the end of the list
//for convenience.
double gammax[MAXN + 2], gammay[MAXN + 2];

//Total time elapsed:
double t;

//Constant for the tangent velocity component (0 = no tangent velocity).
//The tangent velocity is used to try and keep the points from bunching together
//at the sharp ends of the curve. The tangent velocity should have no effect on the
//ACSF evolution.
const int tangent_c = 10;

//Constant used in vec2ctr to determine whether the three points are almost aligned:
const double almost_zero = 1e-15;

//Given three points p1, p2, p3, returns the vector from p2 to the
//circle center.
//If the three points are aligned, or almost aligned, we return false.
bool vec2ctr(double, double, double, double, double, double, double *, double *);

//Curve initialization functions. They set t to 0:
void initroundtriangle();
void initcircle();
void initpear();
void initsquare();
void inithalfcircle();
void inittriangle();

//Returns the squared distance between point i and point i+1 in gamma
double dsq(int i);

//Finds the minimum distance between two consecutive points in gamma
double find_dmin();

//Takes a step in the flow. The first input parameter is the inverse radius exponent
//(1 for CSF, 1/3 for ACSF). The second input parameter is
//the time step to take.
//We give a tangential component to the velocities of the points.
//This mitigates their tendency to bunch toegher.
//The tangential component is not supposed to affect the flow evolution.
void power_flow_step(double, double);

//These two functions are wrappers for power_flow_step:
void CSF_step(double);
void ACSF_step(double);

//Cheap scientific notation workaround:
void my_out_double(double, ostream &);
//(A better solution would be to output in JSON format; see
//https://mathematica.stackexchange.com/questions/146313/)

//Output the current curve (with first point = last point for convenience)
//in a format suitable for Mathematica:
void output_curve_Mathematica(ostream &);

//Output the current curve (with first point = last point for convenience)
//in a format suitable for C:
void output_curve_C(ostream &);

//Calculates the area of the region enclosed by the curve:
double area();

//Inits the curve using the given initialization function, then runs either
//CSF or ACSF using the given N and ct, and outputs to the given filename
//at the given time steps.
//There are two output files; one in a format suitable for C, and the other one
//in a format suitable for Mathematica
void initandrun(void(*initf)(), bool, int, double, double, int, string);

//Like initandrun(), but decides when to output based on the area
void initandrun_area(void(*initf)(), bool, int, double, int, int, string);

bool vec2ctr(double x1, double y1, double x2, double y2, double x3, double y3,
	double *outx, double *outy)
{
	double det = x1*(y3 - y2) + x2*(y1 - y3) + x3*(y2 - y1);

	if (abs(det) < almost_zero)
		return false;

	double xctr, yctr;
	xctr = (x1*x1*(y3 - y2) + x2*x2*(y1 - y3) + x3*x3*(y2 - y1)
		+ (y1 - y2)*(y2 - y3)*(y3 - y1)) / (2 * det);
	yctr = - (y1*y1*(x3 - x2) + y2*y2*(x1 - x3) + y3*y3*(x2 - x1)
		+ (x1 - x2)*(x2 - x3)*(x3 - x1)) / (2 * det);
	*outx = xctr - x2;
	*outy = yctr - y2;
	return true;
}

//This function initializes the curve to the curve given by
//( ((1-sin(t))/2)^2, ((1-sin(t+2))/2)^1.3 )
//for 0 <= t <= 2*pi.
void initroundtriangle()
{
	if (N > MAXN)
	{
		cout << "N too large." << endl;
		return;
	}

	int i;
	for (i = 0; i <= N + 1; i++)
	{
		gammax[i] = pow((1 - sin(i * 2 * pi / N)) / 2, 2);
		gammay[i] = pow((1 - sin(i * 2 * pi / N + 2)) / 2, 1.3);
	}
	t = 0;
}

//Initializes the curve to a circle of diameter 1:
void initcircle()
{
	if (N > MAXN)
	{
		cout << "N too large." << endl;
		return;
	}
	int i;
	for (i = 0; i <= N + 1; i++)
	{
		gammax[i] = cos(i * 2 * pi / N)/2;
		gammay[i] = sin(i * 2 * pi / N)/2;
	}
	t = 0;
}

//Initializes the curve to the curve given by
//((1 - sin(t + 2))/2)^1.5, 0.7 ((1 - sin(t))/2 - 0.3 ((1 - Sin(t + 0.6)) / 2) ^ 15)
//for 0 <= t <= 2*pi.
void initpear()
{
	if (N > MAXN)
	{
		cout << "N too large." << endl;
		return;
	}

	int i;
	for (i = 0; i <= N + 1; i++)
	{
		gammax[i] = pow((1 - sin(i * 2 * pi / N + 2)) / 2, 1.5);
		gammay[i] = 0.7 * ((1 - sin(i * 2 * pi / N)) / 2
			- 0.3 * pow((1 - sin(i * 2 * pi / N + 0.6)) / 2, 15));
	}
	t = 0;
}

//Initializes the curve to the unit square.
//This needs N to be a multiple of 4.
void initsquare()
{
	if (N > MAXN)
	{
		cout << "N too large." << endl;
		return;
	}

	int i;
	if (N % 4 != 0)
	{
		cout << "Error: N should be a multiple of 4 for initsquare." << endl;
		return;
	}
	int m = N / 4;
	for (i = 0; i < m; i++)
	{
		gammax[i] = 0;
		gammay[i] = (double)i / m;
		gammax[m + i] = (double)i / m;
		gammay[m + i] = 1;
		gammax[2 * m + i] = 1;
		gammay[2 * m + i] = 1 - (double)i / m;
		gammax[3 * m + i] = 1 - (double)i / m;
		gammay[3 * m + i] = 0;
	}
	gammax[N] = gammax[0];
	gammay[N] = gammay[0];
	gammax[N + 1] = gammax[1];
	gammay[N + 1] = gammay[1];
	t = 0;
}

//Initializes the curve to a half-circle:
void inithalfcircle()
{
	if (N > MAXN)
	{
		cout << "N too large." << endl;
		return;
	}

	int m = N / (1 + pi / 2);
	int i;

	for (i = 0; i < m; i++)
	{
		gammax[i] = (double)i / m;
		gammay[i] = 0;
	}
	for (i = m; i < N; i++)
	{
		gammax[i] = 0.5*(1 + cos(pi*(i - m) / (N - m)));
		gammay[i] = 0.5*sin(pi*(i - m) / (N - m));
	}
	gammax[N] = gammax[0];
	gammay[N] = gammay[0];
	gammax[N + 1] = gammax[1];
	gammay[N + 1] = gammay[1];
	t = 0;
}

//Initializes the curve to a triangle with vertices (0,0), (1,3/4), (2/5,1):
void inittriangle()
{
	if (N > MAXN)
	{
		cout << "N too large." << endl;
		return;
	}

	const int num_sides = 3;
	const double xx[3] = { 0, 1, 2. / 5 }, yy[3] = { 0, 3. / 4, 1 };
	int imin, imax=0, side_n, i;

	for (side_n = 0; side_n < num_sides; side_n++)
	{
		imin = imax; //Old max becomes new min
		imax = N*(1 + side_n) / num_sides;
		for (i = imin; i < imax; i++)
		{
			double alpha = (double)(i - imin) / (imax - imin);
			gammax[i] = alpha*xx[(side_n + 1) % num_sides] + (1 - alpha)*xx[side_n];
			gammay[i] = alpha*yy[(side_n + 1) % num_sides] + (1 - alpha)*yy[side_n];
		}
	}
	gammax[N] = gammax[0];
	gammay[N] = gammay[0];
	gammax[N + 1] = gammax[1];
	gammay[N + 1] = gammay[1];
	t = 0;
}


double dsq(int i)
{
	return (gammax[i+1] - gammax[i])*(gammax[i+1] - gammax[i])
		+ (gammay[i+1]-gammay[i])*(gammay[i+1]-gammay[i]);
}

double find_dmin()
{
	double min_dsq = dsq(0);
	double curr_dsq;
	int i;

	for (i = 1; i <= N - 1; i++)
	{
		curr_dsq = dsq(i);
		if (curr_dsq < min_dsq)
			min_dsq = curr_dsq;
	}
	return sqrt(min_dsq);
}

void power_flow_step(double exp, double dt)
{
	if (N > MAXN)
	{
		cout << "N too large." << endl;
		return;
	}

	double newgammax[MAXN + 2], newgammay[MAXN + 2];
	double vx, vy, rad_sq;
	int i;

	//Recall that point 0 = point N, and point 1 = point N+1.
	for (i = 1; i <= N; i++)
	{
		bool ok = vec2ctr(gammax[i - 1], gammay[i - 1], gammax[i], gammay[i],
			gammax[i + 1], gammay[i + 1], &vx, &vy);
		rad_sq = vx*vx + vy*vy;
		//Give the normal vector the right length:
		vx *= dt / pow(rad_sq, (exp + 1) / 2);
		vy *= dt / pow(rad_sq, (exp + 1) / 2);
		//We treat separately the case where the three points are aligned:
		if (!ok)
		{
			vx = 0;
			vy = 0;
		}
		//Tangent vector:
		double wx, wy;
		wx = vy;
		wy = -vx;
		//Invert the tangent vector if necessary, so it points towards point i+1:
		if (gammax[i] * gammay[i + 1] - gammax[i + 1] * gammay[i]
			- gammax[i - 1] * gammay[i + 1] + gammax[i + 1] * gammay[i - 1]
			+ gammax[i - 1] * gammay[i] - gammax[i] * gammay[i - 1] < 0)
		{
			wx = -wx;
			wy = -wy;
		}
		//Give the tangent vector a length that depends on the ratio between the distances
		//between point i and points i-1 and i+1. (If this ratio is 1 then the length
		//will be 0.)
		double tan_fac = tangent_c * log(dsq(i) / dsq(i - 1));
		wx *= tan_fac;
		wy *= tan_fac;
		newgammax[i] = gammax[i] + vx + wx;
		newgammay[i] = gammay[i] + vy + wy;
	}
	//Copy new array into old:
	for (i = 1; i <= N; i++)
	{
		gammax[i] = newgammax[i];
		gammay[i] = newgammay[i];
	}
	//Copy points 0 and N+1:
	gammax[0] = gammax[N];
	gammay[0] = gammay[N];
	gammax[N + 1] = gammax[1];
	gammay[N + 1] = gammay[1];
	//Update global time:
	t += dt;
}

void CSF_step(double dt)
{
	power_flow_step(1, dt);
}

void ACSF_step(double dt)
{
	power_flow_step(1. / 3, dt);
}

void my_out_double(double d, ostream &s)
{
	int exp;
	double fr;
	fr = frexp(d, &exp);
	s << fr << "*2^" << exp;
}

void output_curve_Mathematica(ostream &s)
{
	bool first = true;
	int i;

	s << "{";
	for (i = 0; i <= N; i++)
	{
		if (!first)
			s << ", ";
		first = false;
		s << "{";
		my_out_double(gammax[i], s);
		s << ", ";
		my_out_double(gammay[i], s);
		s << "}";
	}
	s << "}";
}

void output_curve_C(ostream &s)
{
	int i;

	s << N + 1 << endl;
	for (i = 0; i <= N; i++)
	{
		s << gammax[i] << " " << gammay[i] << " ";
	}
	s << endl;
}

double area()
{
	double a = 0;
	int i;
	for (i = 0; i <= N; i++)
		a += gammax[i + 1] * gammay[i] - gammax[i] * gammay[i + 1];
	return abs(a);
}

void initandrun(void(*initf)(), bool affine, int desired_N, double ct, double layer_t,
	int n_layers, string filename)
{
	clock_t runt0 = clock(), runt1;

	ofstream Cfile, mathfile;
	Cfile.open(filename + " C.txt");
	mathfile.open(filename + " math.txt");

	N = desired_N;

	initf();

	
	output_curve_C(Cfile);
	
	mathfile << "flowlist = {" << endl;
	output_curve_Mathematica(mathfile);

	int i, layer_i;

	i = 0;
	for (layer_i = 1; layer_i <= n_layers; layer_i++)
	{
		while (t < layer_i*layer_t)
		{
			if (affine)
				ACSF_step(ct*pow(find_dmin(), 4. / 3));
			else
				CSF_step(ct*pow(find_dmin(), 2));

			i++;
			if (i % 100000 == 0)
				cout << "i = " << i << ". t = " << t << ". area = " << area() << endl;
		}

		output_curve_C(Cfile);
		
		mathfile << "," << endl;
		output_curve_Mathematica(mathfile);
	}

	Cfile << "0" << endl;
	Cfile.close();

	mathfile << "};" << endl;
	mathfile.close();

	runt1 = clock();
	cout << "Running time: " << ((double)runt1 - runt0) / CLOCKS_PER_SEC << " s." << endl;
}

//If, for example, we want to print when the area reaches 95%, 90%, and 85%, then we should
//set nparts to 20 (because 100% / 20 = 5%) and printparts to 3.
void initandrun_area(void(*initf)(), bool affine, int desired_N, double ct, int nparts,
	int printparts,	string filename)
{
	clock_t runt0 = clock(), runt1;

	ofstream Cfile, mathfile;
	Cfile.open(filename + " C.txt");
	mathfile.open(filename + " math.txt");

	N = desired_N;

	initf();

	
	output_curve_C(Cfile);

	mathfile << "flowlist = {" << endl;
	output_curve_Mathematica(mathfile);

	int i;
	int p = 1;

	double initialarea = area();

	i = 0;
	while (p <= printparts)
	{
		if (affine)
			ACSF_step(ct*pow(find_dmin(), 4. / 3));
		else
			CSF_step(ct*pow(find_dmin(), 2));

		i++;

		if (area() <= initialarea*(nparts - p) / nparts)
		{
			output_curve_C(Cfile);

			mathfile << "," << endl;
			output_curve_Mathematica(mathfile);

			cout << 100 * (nparts - p) / nparts << "% area. t = " << t << endl;
			p++;
		}
	}

	Cfile << "0" << endl;
	Cfile.close();

	mathfile << "};" << endl;
	mathfile.close();

	runt1 = clock();
	cout << "Running time: " << ((double)runt1 - runt0) / CLOCKS_PER_SEC << " s." << endl;
}

int main()
{
	//Run the rounded triangle to produce the left side of the figure in the paper.
	initandrun(initroundtriangle, true, 300, 0.05, 0.02, 14, "ACSF roundtr");

	//Run the pear with ACSF, to produce a figure for the presentation:
	//initandrun(initpear, true, 300, 0.05, 0.02, 10, "newACSFpear");

	//Run the pear with CSF, to produce a figure for the presentation:
	//initandrun(initpear, false, 300, 0.0003, 0.0058, 11, "newCSFpear");

	//Run the square with ACSF:
	initandrun(initsquare, true, 1000, 0.01, 0.02, 18, "ACSF square");

	//Run the square with CSF:
	//initandrun(initsquare, false, 300, 0.0003, 0.003, 50, "newCSFsquare");

	//Run the half-circle with ACSF:
	initandrun(inithalfcircle, true, 600, 0.01, 0.02, 9, "ACSF halfcircle");

	//Run the triangle with ACSF:
	initandrun(inittriangle, true, 300, 0.01, 0.02, 9, "ACSF triangle");


	//Area-based runs:

	//initandrun_area(initroundtriangle, true, 300, 0.05, 2, 1, "ACSF roundt half area");
	//initandrun_area(initroundtriangle, true, 300, 0.05, 10, 9, "ACSF roundt area 300");
	//initandrun_area(initroundtriangle, true, 1000, 0.01, 10, 9, "ACSF roundt area 1000 C");
	
	//initandrun_area(initsquare, true, 2000, 0.01, 20, 1, "ACSF square A");
	//initandrun_area(initsquare, true, 2000, 0.005, 20, 1, "ACSF square B");
	//initandrun_area(initsquare, true, 2000, 0.0025, 20, 1, "ACSF square C");
	//initandrun_area(initsquare, true, 2000, 0.001, 200, 10, "ACSF square D");
	//initandrun_area(initsquare, true, 2000, 0.0005, 200, 10, "ACSF square E");
	//initandrun_area(initsquare, true, 4000, 0.0005, 200, 10, "ACSF square F");
	//CONCLUSION: For the square, the last three are almost the same.

	//initandrun_area(initsquare, true, 2000, 0.001, 20, 4, "ACSF square");

	initandrun_area(initsquare, true, 2000, 0.0005, 20, 5, "ACSF square area"); //280s
	initandrun_area(inithalfcircle, true, 2000, 0.0005, 20, 5, "ACSF half circle area"); //295s
	initandrun_area(initroundtriangle, true, 2000, 0.0005, 20, 5, "ACSF roundtr area"); //644s
	initandrun_area(inittriangle, true, 2000, 0.0005, 20, 5, "ACSF triangle area"); //2011s

	return 0;
}



==> anc/Hausdorff.cpp <==
// Given two polygonal chains c1 and c2, let h(c1,c2) be the maximum
// distance between a vertex of one chain and the other chain.
// This program computes h using trivial brute force.
// If c1 and c2 are both convex, then h(c1,c2) equals the Hausdorff
// distance between the chains, as proven in:
//    M. Atallah, A linear time algorithm for the Hausdorff distance
//    between convex polygons, IPL 17:207 - 209, 1983.

#include "stdafx.h"
#include <iostream>
#include <fstream>
#include <string>

using namespace std;

//Maximum number of vertices of polygonal chain:
const int MAX = 5000;

int read_chain(ifstream &, int *, double*, double*);
void write_chain(ostream &, int, double*, double*);
double d_pt_segment(double, double, double, double, double, double);
double d_pt_chain(double, double, int, double*, double*);
double hausdorff(int, double*, double*, int, double*, double*);

//Reads polygonal chain and stores it into the provided place.
//Returns 0 if everything is OK
int read_chain(ifstream &f, int *n, double *x, double *y)
{
	int i;
	if (f.eof())
	{
		cout << "Unexpected EOF." << endl;
		return 1;
	}
	f >> *n;
	if (*n<0 || *n>MAX)
	{
		cout << "Invalid value for n." << endl;
		return 1;
	}
	for (i = 0; i < *n; i++)
	{
		if (f.eof())
		{
			cout << "Unexpected EOF." << endl;
			return 1;
		}
		f >> x[i];
		if (f.eof())
		{
			cout << "Unexpected EOF." << endl;
			return 1;
		}
		f >> y[i];
	}
	return 0;
}

void write_chain(ostream &f, int n, double *x, double *y)
{
	int i;
	f << n << " ";
	for (i = 0; i < n; i++)
	{
		f << "(" << x[i] << ", " << y[i] << ")";
		if (i < n - 1)
			f << ", ";
	}
	f << endl;
}

//Returns the distance between the point p and the segment ab:
double d_pt_segment(double px, double py, double ax, double ay, double bx, double by)
{
	//Calculate alpha such that the affine combination alpha*a+(1-alpha)*b
	//is the point on the *line* ab that is closest to p:
	double alpha = ((ax - bx)*(px - bx) + (ay - by)*(py - by))
		/ ((ax - bx)*(ax - bx) + (ay - by)*(ay - by));
	//Force alpha to be between 0 and 1:
	if (alpha < 0)
		alpha = 0;
	if (alpha > 1)
		alpha = 1;
	//Calculate the point q that is closest to p along the *segment* ab:
	double qx = alpha*ax + (1 - alpha)*bx,
		qy = alpha*ay + (1 - alpha)*by;
	//Return the distance between p and q:
	return sqrt((qx - px)*(qx - px) + (qy - py)*(qy - py));
}

//Returns the distance between the point p and the polygonal chain given
//by chainn, chainx, chainy:
double d_pt_chain(double px, double py, int chainn, double *chainx, double *chainy)
{
	if (chainn <= 1)
	{
		cout << "Bad chain in d_pt_chain()." << endl;
		return -1;
	}
	double d, dmin = d_pt_segment(px, py, chainx[0], chainy[0], chainx[1], chainy[1]);
	int i;
	for (i = 1; i < chainn - 1; i++)
	{
		d = d_pt_segment(px, py, chainx[i], chainy[i], chainx[i + 1], chainy[i + 1]);
		if (d < dmin)
			dmin = d;
	}
	return dmin;
}

//Returns the maximum distance between a vertex of one chain and the other chain
double hausdorff(int ch1n, double *ch1x, double *ch1y, int ch2n, double *ch2x, double *ch2y)
{
	if (ch1n <= 1 || ch2n <= 1)
	{
		cout << "Bad chain in hausdorff()." << endl;
		return -1;
	}
	double d, dmax = 0;
	int i;
	for (i = 0; i < ch1n; i++)
	{
		d = d_pt_chain(ch1x[i], ch1y[i], ch2n, ch2x, ch2y);
		if (d > dmax)
			dmax = d;
	}
	for (i = 0; i < ch2n; i++)
	{
		d = d_pt_chain(ch2x[i], ch2y[i], ch1n, ch1x, ch1y);
		if (d > dmax)
			dmax = d;
	}
	return dmax;
}

int main()
{
	//Open two files specified by the user.
	//Each file should contain zero or more polygonal chains.
	//Each polygonal chain should be given by an integer n, specifying the number
	//of vertices, followed by n pairs of doubles.
	//The end of the file should be marked by n=0.

	//We compute hausdorff() between the i-th chain of file 1 and the i-th chain of file 2
	//for i = 1, 2, 3, ...

	string s1;
	cout << "File 1: ";
	getline(cin, s1);
	ifstream f1(s1);
	if (!f1.is_open())
	{
		cout << "File \"" << s1 << "\" cannot be opened." << endl;
		return 1;
	}

	string s2;
	cout << "File 2: ";
	getline(cin, s2);
	ifstream f2(s2);
	if (!f2.is_open())
	{
		cout << "File \"" << s2 << "\" cannot be opened." << endl;
		return 1;
	}

	int ch1n, ch2n;
	double ch1x[MAX], ch1y[MAX], ch2x[MAX], ch2y[MAX];

	while (1)
	{
		read_chain(f1, &ch1n, ch1x, ch1y);
		read_chain(f2, &ch2n, ch2x, ch2y);
		if (ch1n == 0 || ch2n == 0)
			break;
		cout << "Comparing chains of sizes " << ch1n << " and " << ch2n << "...";
		double h = hausdorff(ch1n, ch1x, ch1y, ch2n, ch2x, ch2y);
		cout << " hausdorff = " << h << endl;
	}
    return 0;
}



==> anc/peel_N2.cpp <==
//This program implements the grid peeling of the quarter-infinite grid N^2.
//
//The global array a[] stores the number of grid points that have been removed in each column.
//The function peel_layer() peels one layer of the grid. It uses the global variables
//layerx[] and layersize. layerx[] stores the x-coordinates of the points removed, and layersize
//the number of points removed.
//The global variable n stores the number of layers removed so far.

#include "stdafx.h"
#include<iostream>
#include<fstream>
#include<ctime>

using namespace std;

const int N = 300000;

int a[N], layerx[N], layersize, n;

void init();
int peel_layer();

//Outputs some measurements on the current layer
void print_measurements(ofstream &);

//Initializes the array a and the variable n all to zero.
void init()
{
	int i;

	n = 0;
	for (i = 0; i < N; i++)
		a[i] = 0;
}

int peel_layer()
{
	int x, i;

	n++; //Increase n

	layerx[0] = 0;
	layersize = 1;
	x = 0;
	while (a[layerx[layersize - 1]] > 0)
	{
		x++;
		if (x >= N)
		{
			cout << "Overflow" << endl;
			return -1;
		}
		while (layersize >= 2 &&
			((long long)layerx[layersize - 1] - layerx[layersize - 2])
			*(a[layerx[layersize - 1]] - a[x]) >=
			((long long)x - layerx[layersize - 1])
			*(a[layerx[layersize - 2]] - a[layerx[layersize - 1]]))
		{
			layersize--;
		}
		layerx[layersize] = x;
		layersize++;
	}

	for (i = 0; i < layersize; i++)
	{
		a[layerx[i]]++;
	}

	return layersize;
}

//We print n, layersize, k, followed by the hyperbola-shape measurements.
void print_measurements(ofstream &f)
{
	int k = 0;

	f << "{" << n << ", " << layersize << ",";

	//Find k such that (k,k) is the rounded corner:
	while (a[k] > k)
	{
		k++;
		if (k == N)
		{
			cout << "Could not find k." << endl;
			return;
		}
	}

	f << k;

	const int numchecks = 4;

	//We assume these are in increasing order:
	const double alpha[numchecks] = { 0.003, 0.01, 0.03, 0.1 };

	int m = k, ch = 0;

	while (ch < numchecks)
	{
		while (m < n && abs(a[m] - k * k / m) <= alpha[ch] * k * k / m)
			m++;
		f <<  ", " << (double)m / k;
		ch++;
	}
	f << "}";
}

int main()
{
	clock_t runt0 = clock(), runt1;

	ofstream f;
	f.open("peel N2 out.txt");

	init();

	//Run for N steps. Output measurements for all the layers and the points
	//of the last layer:
	bool first;
	f << "N2measurements = " << endl;
	f << "{";
	first = true;
	while (n < N)
	{
		if (n > 0 && n % 1000 == 0)
		{
			cout << "n = " << n << "..." << endl;
		}
		if (!first)
			f << ", ";
		first = false;
		peel_layer();
		print_measurements(f);
	}
	f << "};" << endl;
	f << "N2lastlayer = " << endl;
	f << "{";
	int i;
	first = true;
	for (i = 0; i < layersize; i++)
	{
		if (!first)
			f << ", ";
		first = false;
		f << "{" << layerx[i] << "," << a[layerx[i]] - 1 << "}";
	}
	f << "};" << endl;

	f.close();

	runt1 = clock();
	cout << "Running time: " << ((double)runt1 - runt0) / CLOCKS_PER_SEC << " s." << endl;

    return 0;
}



==> anc/peel_shape.cpp <==
// peel shape.cpp : Defines the entry point for the console application.
//

//The "shape" is a big subset of the integer grid whose convex hull is not missing
//any grid points. The shape is represented row by row by the arrays l[] and r[],
//which hold the x-coordinates of the leftmost and rightmost points of each row.
//The y-coordinates of the first and last nonempty rows are kept by b and t.
//pop stores the number of grid points

#include "stdafx.h"
#include<iostream>
#include<fstream>
#include<cmath>
#include<ctime>

using namespace std;

const int MAXN = 110000;
int N;

const double pi = acos(-1);

int l[MAXN], r[MAXN], b, t;
long long pop;

//These variables hold the vertices of the last removed layer, in circular order.
//These variables are updated by the peel() function:
int layern;
int layerx[MAXN], layery[MAXN];

//Performs several checks to ensure the shape is valid:
void checkshape();

//Prints the shape
void printshape(ostream &);

//Outputs the shape in a format we read in Mathematica:
void shapetomathematica(ostream &);

//Outputs the last removed layer in a format we read in Mathematica:
void layertomathematica(ostream &);

//Outputs the last removed layer in a format we read in C:
void layertoCscaled(ostream &);

//Functions that initialize the shape to several shapes:
void inittriangle();
void initsquare();
void initcircle();
void initroundtriangle();
void inithalfcircle();

//Auxiliary functions for initroundtriangle():
double roundtrx(double);
double roundtry(double);

//Peels one convex layer. Returns number of removed points. Stores the
//removed layer in layern, layerx, layery.
int peel();

//Initializes the grid with the given initialization function and value of N,
//then runs grid peeling, outputing to the given filename at the given time
//intervals.
//We output two files; one to be read in C and one to be read in Mathematica
void initandrun(void(*initf)(), int, int, string);

//Like initandrun(), but outputs based on the number of grid points.
void initandrun_pop(void(*initf)(), int, int, int, string);

//Like initandrun_pop(), but specialized to a circle. Calculates and prints Hausdorff distance
//to ACSF.
void initandrun_pop_circle(int, int, int);

void checkshape()
{
	if (b < 0)
		cout << "b = " << b << endl;
	if (t >= N)
		cout << "t = " << t << endl;
	if (b > t && pop != 0)
		cout << "b = " << b << ", t = " << t << endl;
	int i;
	long long cpop = 0;
	for (i = b; i <= t; i++)
	{
		if (l[i] < 0)
			cout << "l[" << i << "] = " << l[i] << endl;
		if (r[i] >= N)
			cout << "r[" << i << "] = " << r[i] << endl;
		if (l[i]>r[i])
			cout << "l[" << i << "] = " << l[i] << ", r[" << i << "] = " << r[i]
				<< " (pop = " << pop << ")" << endl;
		cpop += r[i] - l[i] + 1;
	}
	if (pop != cpop)
		cout << "number of points " << pop << " != " << cpop << endl;
}

void printshape(ostream &s)
{
	int i, x;
	for (i = t; i >= b; i--)
	{
		for (x = 0; x < N; x++)
		{
			if (x < l[i] || x>r[i])
				s << ".";
			else
				s << "*";
		}
		s << endl;
	}
	s << pop << " points." << endl;
}

void shapetomathematica(ostream &s)
{
	int i;
	s << "{" << b << ", {";
	for (i = b; i <= t; i++)
	{
		s << "{" << l[i] << ", " << r[i] << "}";
		if (i < t)
			s << ", ";
	}
	s << "}}";
}

void layertomathematica(ostream &s)
{
	s << "{";
	int i;
	for (i = 0; i < layern; i++)
		s << "{" << layerx[i] << ", " << layery[i] << "}, ";
	//Output first point a second time:
	s << "{" << layerx[0] << ", " << layery[0] << "}}";
}

void layertoCscaled(ostream &s)
{
	int i;
	s << layern + 1 << endl;
	for (i = 0; i < layern; i++)
		s << layerx[i] / (double)N << " " << layery[i] / (double)N << " ";
	//Output first point a second time:
	s << layerx[0] / (double)N << " " << layery[0] / (double)N << endl;
}

void inittriangle()
{
	//Real numbers between 0 and 1 that specify the triangle corners.
	//The points should be given by increasing y
	const double x1 = 0, y1 = 0, x2 = 1, y2 = 3. / 4, x3 = 2. / 5, y3 = 1;
	if (y1 >= y2 || y2 >= y3)
		cout << "inittriange: points not sorted by y" << endl;
	int i;
	double tx1, tx2, tt;
	b = 0;
	t = N - 1;
	pop = 0;
	for (i = 0; i < N; i++)
	{
		if (i < y1*N)
		{
			b = i + 1;
		}
		else if (i >= y1*N && i <= y2*N)
		{
			tx1 = x1*N + (i - y1*N)*(x2 - x1) / (y2 - y1);
			tx2 = x1*N + (i - y1*N)*(x3 - x1) / (y3 - y1);
		}
		else if (i >= y2*N && i <= y3*N)
		{
			tx1 = x1*N + (i - y1*N)*(x3 - x1) / (y3 - y1);
			tx2 = x2*N + (i - y2*N)*(x3 - x2) / (y3 - y2);
		}
		else
		{
			t = i - 1;
			break;
		}

		if (tx1 > tx2)
		{
			tt = tx1;
			tx1 = tx2;
			tx2 = tt;
		}
		l[i] = tx1;
		if (l[i] < 0)
			l[i] = 0;
		r[i] = tx2;
		if (r[i] >= N)
			r[i] = N - 1;
		pop += r[i] - l[i] + 1;
	}
}

void initsquare()
{
	int i;
	pop = 0;
	b = 0;
	t = N - 1;
	for (i = b; i <= t; i++)
	{
		l[i] = 0;
		r[i] = N - 1;
		pop += r[i] - l[i] + 1;
	}
}

//Initializes the shape to a circle
void initcircle()
{
	int i;
	pop = 0;
	b = 0;
	t = N - 1;
	for (i = b; i <= t; i++)
	{
		l[i] = N / 2 - sqrt((double)i*(N - i));
		if (l[i] < 0)
			l[i] = 0;
		r[i] = N / 2 + sqrt((double)i*(N - i));
		if (r[i] >= N)
			r[i] = N - 1;
		pop += r[i] - l[i] + 1;
	}
}

//Auxiliary functions for initroundgriangle():
double roundtrx(double a)
{
	return (1 - cos(a - 2))*(1 - cos(a - 2)) / 4;
}

double roundtry(double a)
{
	return 0.406126*pow(1 - cos(a), 1.3);
}

//Inits the shape to the shape bounded by the curve given in parametric form by
//( (1-cos(a-2))^2/4, 0.406126(1-cos(a))^1.3 )
void initroundtriangle()
{
	const int ncurvepts = 3*N;
	int i, gridy, prevgridy, j;
	double x, y, prevx, prevy, a;

	b = t = 1;
	pop = 0;

	a = 0;
	prevx = roundtrx(a);
	prevy = roundtry(a);
	prevgridy = 0;
	for (i = 1; i < ncurvepts; i++)
	{
		a = pi*i / (ncurvepts - 1);
		x = roundtrx(a);
		y = roundtry(a);
		gridy = y*(N - 1);
		for (j = prevgridy; j < gridy; j++)
		{
			l[j+1] = ceil((prevx + (x - prevx)*(gridy / (N - 1.) - prevy) / (y - prevy))*(N - 1));
			t = j+1;
		}
		prevx = x;
		prevy = y;
		prevgridy = gridy;
	}

	a = 0;
	prevx = roundtrx(-a);
	prevy = roundtry(-a);
	prevgridy = 0;
	for (i = 1; i < ncurvepts; i++)
	{
		a = pi*i / (ncurvepts - 1);
		x = roundtrx(-a);
		y = roundtry(-a);
		gridy = y*(N - 1);
		for (j = prevgridy; j < gridy; j++)
		{
			r[j+1] = (prevx + (x - prevx)*(gridy / (N - 1.) - prevy) / (y - prevy))*(N - 1);
			pop += r[j+1] - l[j+1] + 1;
		}
		prevx = x;
		prevy = y;
		prevgridy = gridy;
	}
}

//Inits the shape to a half-circle from x=0 to x=N and from y=0 to y=N/2:
void inithalfcircle()
{
	b = 0;
	t = N / 2;
	pop = 0;

	int i;
	for (i = b; i <= t; i++)
	{
		l[i] = (N - sqrt((long long)N*N - (long long)4 * i*i)) / 2;
		r[i] = (N + sqrt((long long)N*N - (long long)4 * i*i)) / 2;
		pop += r[i] - l[i] + 1;
	}
}

int peel()
{
	layern = 0;
	int y, px, py, i;

	//Scan from top-right to bottom-right:
	for (y = t; y >= b; y--)
	{
		px = r[y];
		py = y;
		while (layern >= 2 && (layery[layern - 2] - layery[layern - 1])
			*(px - layerx[layern - 1])
			>= (layerx[layern - 1] - layerx[layern - 2])*(layery[layern - 1] - py))
		{
			layern--;
		}
		layerx[layern] = px;
		layery[layern] = py;
		layern++;
		if (layern >= MAXN-3)
		{
			cout << "Overflow in peel()" << endl;
			return -1;
		}
	}
	//Remove selected right-hand-side points:
	for (i = 0; i < layern; i++)
	{
		r[layery[i]]--;
	}

	//Add the bottom-left point if it's not equal to the bottom-right point:
	if (l[b] != layerx[layern - 1])
	{
		layerx[layern] = l[b];
		layery[layern] = b;
		layern++;
	}
	int turnn = layern;
	//Scan from bottom-left to top-left:
	for (y = b + 1; y <= t; y++)
	{
		px = l[y];
		py = y;
		while (layern >= turnn+1 && (layery[layern - 2] - layery[layern - 1])
			*(px - layerx[layern - 1])
			>= (layerx[layern - 1] - layerx[layern - 2])*(layery[layern - 1] - py))
		{
			layern--;
		}
		layerx[layern] = px;
		layery[layern] = py;
		layern++;
		if (layern >= MAXN - 3)
		{
			cout << "Overflow in peel()" << endl;
			return -1;
		}
	}
	//Remove the last point if it equals the first point
	//(unless layern==1):
	if (layern > 1 && layerx[0] == layerx[layern - 1])
		layern--;
	//Remove selected left-hand-side points:
	for (i = turnn-1; i < layern; i++)
	{
		l[layery[i]]++;
	}
	//Update t and b if necessary:
	if (l[t] > r[t])
		t--;
	if (l[b] > r[b])
		b++;
	//Update pop:
	pop -= layern;
	//Sometimes this is necessary:
	if (pop == 0)
		t = b - 1;
	//Return number of removed points:
	return layern;
}

void initandrun(void(*initf)(), int desired_N, int printt, string filename)
{
	clock_t runt0 = clock(), runt1;
	ofstream fC, fmath;
	int i;

	N = desired_N;
	cout << "Grid peeling with N = " << N << "..." << endl;

	(*initf)();
	checkshape();

	fC.open(filename + " C.txt");
	fmath.open(filename + " math.txt");

	
	fmath << "gridN = " << N << ";" << endl;
	fmath << "gridlayers = {" << endl;
	

	i = 0;
	while (pop > 0)
	{
		peel();
		checkshape();
		if (i % printt == 0)
		{
			cout << i << " iterations..." << endl;

			layertoCscaled(fC);
			
			if (i != 0)
				fmath << "," << endl;
			layertomathematica(fmath);
		}
		i++;
	}

	fC << "0" << endl;
	
	fmath << "};" << endl;

	fC.close();
	fmath.close();

	runt1 = clock();
	cout << "Time: " << ((double)runt1 - runt0) / CLOCKS_PER_SEC << " s." << endl;
}

//If, for example, we want to print when the population reaches 95%, 90%, and 85%, then we should
//set nparts to 20 (because 100% / 20 = 5%) and printparts to 3.
void initandrun_pop(void(*initf)(), int desired_N, int nparts, int printparts,
	string filename)
{
	clock_t runt0 = clock(), runt1;
	ofstream fC, fmath;

	N = desired_N;
	cout << "Grid peeling with N = " << N << "..." << endl;

	(*initf)();
	checkshape();

	fC.open(filename + " C.txt");
	fmath.open(filename + " math.txt");

	fmath << "gridN = " << N << ";" << endl;
	fmath << "gridlayers = {" << endl;

	int i = 0;
	int p = 0;

	long long initialpop = pop;

	while (p <= printparts)
	{
		peel();
		checkshape();
		i++;

		if (nparts*pop <= initialpop*(nparts - p))
		{
			cout << 100 * (nparts - p) / nparts << "% grid points. " << i << " iterations." << endl;

			layertoCscaled(fC);
			
			if (p != 0)
				fmath << "," << endl;
			layertomathematica(fmath);

			p++;
		}
	}

	fC << "0" << endl;
	
	fmath << "};" << endl;

	fC.close();
	fmath.close();

	runt1 = clock();
	cout << "Time: " << ((double)runt1 - runt0) / CLOCKS_PER_SEC << " s." << endl;
}

void initandrun_pop_circle(int desired_N, int nparts, int printparts)
{
	clock_t runt0 = clock(), runt1;

	N = desired_N;
	cout << "Grid peeling circle with N = " << N << "..." << endl << endl;

	initcircle();
	checkshape();

	int i = 0;
	int p = 0;

	long long initialpop = pop;

	while (p <= printparts)
	{
		peel();
		checkshape();
		i++;

		if (nparts*pop <= initialpop*(nparts - p))
		{
			cout << 100 * (nparts - p) / nparts << "% grid points. " << i << " iterations." << endl;

			//Do Hausdorff:
			double r = sqrt(pop / pi);
			int j;
			double h = 0;
			for (j = 0; j < layern; j++)
			{
				double dist = abs(sqrt((N / 2. - layerx[j])*(N / 2. - layerx[j])
					+ (N / 2. - layery[j])*(N / 2. - layery[j])) - r)*(2. / N);
				if (dist > h)
					h = dist;
			}
			cout << "Hausdorff = " << h << endl;

			//Estimate c, the constant ~1.6 of the conjecture:
			//(If we run ACSF on a circle of radius 1, then the radius at time t is
			//given by r(t) = (1-4t/3)^(3/4).
			//Therefore, the area will be multiplied by a factor of alpha, alpha<1,
			//at time t = 3/4 (1-alpha^(2/3)).)
			double ACSF_t = 3. / 4 * (1 - pow(1 - (double)p / nparts, 2. / 3));
			cout << "c = " << i*pow(2. / N, 4. / 3) / ACSF_t;

			cout << endl << endl;

			p++;
		}
	}

	runt1 = clock();
	cout << "Time: " << ((double)runt1 - runt0) / CLOCKS_PER_SEC << " s." << endl;
}

int main()
{
	initandrun(initroundtriangle, 30, 5, "peel roundtr 30");

	//initandrun(inittriangle, 80, 1, "new peel triangle 80");
	//initandrun(initsquare, 10000, 15000, "peel square 10000");

	initandrun(initroundtriangle, 5000, 2714, "peel roundtr 5000");
	initandrun(initsquare, 5000, 2714, "peel square 5000");
	initandrun(inittriangle, 5000, 2714, "peel triangle 5000");
	initandrun(inithalfcircle, 5000, 2714, "peel half circle 5000");
	initandrun(initcircle, 5000, 2714, "peel circle 5000");

	//Population-based runs:

	initandrun_pop(initroundtriangle, 1000, 20, 5, "peel roundtr pop 1000");
	initandrun_pop(initsquare, 1000, 20, 5, "peel square pop 1000");
	initandrun_pop(inithalfcircle, 1000, 20, 5, "peel half circle pop 1000");
	initandrun_pop(inittriangle, 1000, 20, 5, "peel triangle pop 1000");

	initandrun_pop(initroundtriangle, 3000, 20, 5, "peel roundtr pop 3000");
	initandrun_pop(initsquare, 3000, 20, 5, "peel square pop 3000");
	initandrun_pop(inithalfcircle, 3000, 20, 5, "peel half circle pop 3000");
	initandrun_pop(inittriangle, 3000, 20, 5, "peel triangle pop 3000");

	initandrun_pop(initroundtriangle, 10000, 20, 5, "peel roundtr pop 10000");
	initandrun_pop(initsquare, 10000, 20, 5, "peel square pop 10000");
	initandrun_pop(inithalfcircle, 10000, 20, 5, "peel half circle pop 10000");
	initandrun_pop(inittriangle, 10000, 20, 5, "peel triangle pop 10000");

	initandrun_pop(initroundtriangle, 30000, 20, 5, "peel roundtr pop 30000");
	initandrun_pop(initsquare, 30000, 20, 5, "peel square pop 30000");
	initandrun_pop(inithalfcircle, 30000, 20, 5, "peel half circle pop 30000");
	initandrun_pop(inittriangle, 30000, 20, 5, "peel triangle pop 30000");

	initandrun_pop(initroundtriangle, 100000, 20, 5, "peel roundtr pop 100000"); //476s
	initandrun_pop(initsquare, 100000, 20, 5, "peel square pop 100000"); //693s
	initandrun_pop(inithalfcircle, 100000, 20, 5, "peel half circle pop 100000"); //180s
	initandrun_pop(inittriangle, 100000, 20, 5, "peel triangle pop 100000"); //343s

	initandrun_pop_circle(1000, 20, 5);
	initandrun_pop_circle(3000, 20, 5);
	initandrun_pop_circle(10000, 20, 5);
	initandrun_pop_circle(30000, 20, 5);
	initandrun_pop_circle(100000, 20, 5);

	return 0;
}



==> for arxiv/anc/ACSF.cpp <==
// ACSF.cpp : Defines the entry point for the console application.
//

#include "stdafx.h"
#include<iostream>
#include<fstream>
#include<cmath>
#include<ctime>

using namespace std;

//This program runs affine curve-shortening flow (ACSF) on an initial curve.
//The curve is given by a circular list of points. The number of points
//stays constant throughout the execution.
//At each step, for each point, the radius of curvature and normal are estimated
//by taking the unique circle through the point and its two neighbors.
//Then all the points are moved in unison for time ct*dmin^(4/3), where dmin
//is the minimum distance between two consecutive points, and ct is a fixed constant.

//Maximum number of points allowed:
const int MAXN = 5000;

//Number of points
int N;

const double pi = acos(-1);

//The circular list of points. The first two points duplicated at the end of the list
//for convenience.
double gammax[MAXN + 2], gammay[MAXN + 2];

//Total time elapsed:
double t;

//Constant for the tangent velocity component (0 = no tangent velocity).
//The tangent velocity is used to try and keep the points from bunching together
//at the sharp ends of the curve. The tangent velocity should have no effect on the
//ACSF evolution.
const int tangent_c = 10;

//Constant used in vec2ctr to determine whether the three points are almost aligned:
const double almost_zero = 1e-15;

//Given three points p1, p2, p3, returns the vector from p2 to the
//circle center.
//If the three points are aligned, or almost aligned, we return false.
bool vec2ctr(double, double, double, double, double, double, double *, double *);

//Curve initialization functions. They set t to 0:
void initroundtriangle();
void initcircle();
void initpear();
void initsquare();
void inithalfcircle();
void inittriangle();

//Returns the squared distance between point i and point i+1 in gamma
double dsq(int i);

//Finds the minimum distance between two consecutive points in gamma
double find_dmin();

//Takes a step in the flow. The first input parameter is the inverse radius exponent
//(1 for CSF, 1/3 for ACSF). The second input parameter is
//the time step to take.
//We give a tangential component to the velocities of the points.
//This mitigates their tendency to bunch toegher.
//The tangential component is not supposed to affect the flow evolution.
void power_flow_step(double, double);

//These two functions are wrappers for power_flow_step:
void CSF_step(double);
void ACSF_step(double);

//Cheap scientific notation workaround:
void my_out_double(double, ostream &);
//(A better solution would be to output in JSON format; see
//https://mathematica.stackexchange.com/questions/146313/)

//Output the current curve (with first point = last point for convenience)
//in a format suitable for Mathematica:
void output_curve_Mathematica(ostream &);

//Output the current curve (with first point = last point for convenience)
//in a format suitable for C:
void output_curve_C(ostream &);

//Calculates the area of the region enclosed by the curve:
double area();

//Inits the curve using the given initialization function, then runs either
//CSF or ACSF using the given N and ct, and outputs to the given filename
//at the given time steps.
//There are two output files; one in a format suitable for C, and the other one
//in a format suitable for Mathematica
void initandrun(void(*initf)(), bool, int, double, double, int, string);

//Like initandrun(), but decides when to output based on the area
void initandrun_area(void(*initf)(), bool, int, double, int, int, string);

bool vec2ctr(double x1, double y1, double x2, double y2, double x3, double y3,
	double *outx, double *outy)
{
	double det = x1*(y3 - y2) + x2*(y1 - y3) + x3*(y2 - y1);

	if (abs(det) < almost_zero)
		return false;

	double xctr, yctr;
	xctr = (x1*x1*(y3 - y2) + x2*x2*(y1 - y3) + x3*x3*(y2 - y1)
		+ (y1 - y2)*(y2 - y3)*(y3 - y1)) / (2 * det);
	yctr = - (y1*y1*(x3 - x2) + y2*y2*(x1 - x3) + y3*y3*(x2 - x1)
		+ (x1 - x2)*(x2 - x3)*(x3 - x1)) / (2 * det);
	*outx = xctr - x2;
	*outy = yctr - y2;
	return true;
}

//This function initializes the curve to the curve given by
//( ((1-sin(t))/2)^2, ((1-sin(t+2))/2)^1.3 )
//for 0 <= t <= 2*pi.
void initroundtriangle()
{
	if (N > MAXN)
	{
		cout << "N too large." << endl;
		return;
	}

	int i;
	for (i = 0; i <= N + 1; i++)
	{
		gammax[i] = pow((1 - sin(i * 2 * pi / N)) / 2, 2);
		gammay[i] = pow((1 - sin(i * 2 * pi / N + 2)) / 2, 1.3);
	}
	t = 0;
}

//Initializes the curve to a circle of diameter 1:
void initcircle()
{
	if (N > MAXN)
	{
		cout << "N too large." << endl;
		return;
	}
	int i;
	for (i = 0; i <= N + 1; i++)
	{
		gammax[i] = cos(i * 2 * pi / N)/2;
		gammay[i] = sin(i * 2 * pi / N)/2;
	}
	t = 0;
}

//Initializes the curve to the curve given by
//((1 - sin(t + 2))/2)^1.5, 0.7 ((1 - sin(t))/2 - 0.3 ((1 - Sin(t + 0.6)) / 2) ^ 15)
//for 0 <= t <= 2*pi.
void initpear()
{
	if (N > MAXN)
	{
		cout << "N too large." << endl;
		return;
	}

	int i;
	for (i = 0; i <= N + 1; i++)
	{
		gammax[i] = pow((1 - sin(i * 2 * pi / N + 2)) / 2, 1.5);
		gammay[i] = 0.7 * ((1 - sin(i * 2 * pi / N)) / 2
			- 0.3 * pow((1 - sin(i * 2 * pi / N + 0.6)) / 2, 15));
	}
	t = 0;
}

//Initializes the curve to the unit square.
//This needs N to be a multiple of 4.
void initsquare()
{
	if (N > MAXN)
	{
		cout << "N too large." << endl;
		return;
	}

	int i;
	if (N % 4 != 0)
	{
		cout << "Error: N should be a multiple of 4 for initsquare." << endl;
		return;
	}
	int m = N / 4;
	for (i = 0; i < m; i++)
	{
		gammax[i] = 0;
		gammay[i] = (double)i / m;
		gammax[m + i] = (double)i / m;
		gammay[m + i] = 1;
		gammax[2 * m + i] = 1;
		gammay[2 * m + i] = 1 - (double)i / m;
		gammax[3 * m + i] = 1 - (double)i / m;
		gammay[3 * m + i] = 0;
	}
	gammax[N] = gammax[0];
	gammay[N] = gammay[0];
	gammax[N + 1] = gammax[1];
	gammay[N + 1] = gammay[1];
	t = 0;
}

//Initializes the curve to a half-circle:
void inithalfcircle()
{
	if (N > MAXN)
	{
		cout << "N too large." << endl;
		return;
	}

	int m = N / (1 + pi / 2);
	int i;

	for (i = 0; i < m; i++)
	{
		gammax[i] = (double)i / m;
		gammay[i] = 0;
	}
	for (i = m; i < N; i++)
	{
		gammax[i] = 0.5*(1 + cos(pi*(i - m) / (N - m)));
		gammay[i] = 0.5*sin(pi*(i - m) / (N - m));
	}
	gammax[N] = gammax[0];
	gammay[N] = gammay[0];
	gammax[N + 1] = gammax[1];
	gammay[N + 1] = gammay[1];
	t = 0;
}

//Initializes the curve to a triangle with vertices (0,0), (1,3/4), (2/5,1):
void inittriangle()
{
	if (N > MAXN)
	{
		cout << "N too large." << endl;
		return;
	}

	const int num_sides = 3;
	const double xx[3] = { 0, 1, 2. / 5 }, yy[3] = { 0, 3. / 4, 1 };
	int imin, imax=0, side_n, i;

	for (side_n = 0; side_n < num_sides; side_n++)
	{
		imin = imax; //Old max becomes new min
		imax = N*(1 + side_n) / num_sides;
		for (i = imin; i < imax; i++)
		{
			double alpha = (double)(i - imin) / (imax - imin);
			gammax[i] = alpha*xx[(side_n + 1) % num_sides] + (1 - alpha)*xx[side_n];
			gammay[i] = alpha*yy[(side_n + 1) % num_sides] + (1 - alpha)*yy[side_n];
		}
	}
	gammax[N] = gammax[0];
	gammay[N] = gammay[0];
	gammax[N + 1] = gammax[1];
	gammay[N + 1] = gammay[1];
	t = 0;
}


double dsq(int i)
{
	return (gammax[i+1] - gammax[i])*(gammax[i+1] - gammax[i])
		+ (gammay[i+1]-gammay[i])*(gammay[i+1]-gammay[i]);
}

double find_dmin()
{
	double min_dsq = dsq(0);
	double curr_dsq;
	int i;

	for (i = 1; i <= N - 1; i++)
	{
		curr_dsq = dsq(i);
		if (curr_dsq < min_dsq)
			min_dsq = curr_dsq;
	}
	return sqrt(min_dsq);
}

void power_flow_step(double exp, double dt)
{
	if (N > MAXN)
	{
		cout << "N too large." << endl;
		return;
	}

	double newgammax[MAXN + 2], newgammay[MAXN + 2];
	double vx, vy, rad_sq;
	int i;

	//Recall that point 0 = point N, and point 1 = point N+1.
	for (i = 1; i <= N; i++)
	{
		bool ok = vec2ctr(gammax[i - 1], gammay[i - 1], gammax[i], gammay[i],
			gammax[i + 1], gammay[i + 1], &vx, &vy);
		rad_sq = vx*vx + vy*vy;
		//Give the normal vector the right length:
		vx *= dt / pow(rad_sq, (exp + 1) / 2);
		vy *= dt / pow(rad_sq, (exp + 1) / 2);
		//We treat separately the case where the three points are aligned:
		if (!ok)
		{
			vx = 0;
			vy = 0;
		}
		//Tangent vector:
		double wx, wy;
		wx = vy;
		wy = -vx;
		//Invert the tangent vector if necessary, so it points towards point i+1:
		if (gammax[i] * gammay[i + 1] - gammax[i + 1] * gammay[i]
			- gammax[i - 1] * gammay[i + 1] + gammax[i + 1] * gammay[i - 1]
			+ gammax[i - 1] * gammay[i] - gammax[i] * gammay[i - 1] < 0)
		{
			wx = -wx;
			wy = -wy;
		}
		//Give the tangent vector a length that depends on the ratio between the distances
		//between point i and points i-1 and i+1. (If this ratio is 1 then the length
		//will be 0.)
		double tan_fac = tangent_c * log(dsq(i) / dsq(i - 1));
		wx *= tan_fac;
		wy *= tan_fac;
		newgammax[i] = gammax[i] + vx + wx;
		newgammay[i] = gammay[i] + vy + wy;
	}
	//Copy new array into old:
	for (i = 1; i <= N; i++)
	{
		gammax[i] = newgammax[i];
		gammay[i] = newgammay[i];
	}
	//Copy points 0 and N+1:
	gammax[0] = gammax[N];
	gammay[0] = gammay[N];
	gammax[N + 1] = gammax[1];
	gammay[N + 1] = gammay[1];
	//Update global time:
	t += dt;
}

void CSF_step(double dt)
{
	power_flow_step(1, dt);
}

void ACSF_step(double dt)
{
	power_flow_step(1. / 3, dt);
}

void my_out_double(double d, ostream &s)
{
	int exp;
	double fr;
	fr = frexp(d, &exp);
	s << fr << "*2^" << exp;
}

void output_curve_Mathematica(ostream &s)
{
	bool first = true;
	int i;

	s << "{";
	for (i = 0; i <= N; i++)
	{
		if (!first)
			s << ", ";
		first = false;
		s << "{";
		my_out_double(gammax[i], s);
		s << ", ";
		my_out_double(gammay[i], s);
		s << "}";
	}
	s << "}";
}

void output_curve_C(ostream &s)
{
	int i;

	s << N + 1 << endl;
	for (i = 0; i <= N; i++)
	{
		s << gammax[i] << " " << gammay[i] << " ";
	}
	s << endl;
}

double area()
{
	double a = 0;
	int i;
	for (i = 0; i <= N; i++)
		a += gammax[i + 1] * gammay[i] - gammax[i] * gammay[i + 1];
	return abs(a);
}

void initandrun(void(*initf)(), bool affine, int desired_N, double ct, double layer_t,
	int n_layers, string filename)
{
	clock_t runt0 = clock(), runt1;

	ofstream Cfile, mathfile;
	Cfile.open(filename + " C.txt");
	mathfile.open(filename + " math.txt");

	N = desired_N;

	initf();

	
	output_curve_C(Cfile);
	
	mathfile << "flowlist = {" << endl;
	output_curve_Mathematica(mathfile);

	int i, layer_i;

	i = 0;
	for (layer_i = 1; layer_i <= n_layers; layer_i++)
	{
		while (t < layer_i*layer_t)
		{
			if (affine)
				ACSF_step(ct*pow(find_dmin(), 4. / 3));
			else
				CSF_step(ct*pow(find_dmin(), 2));

			i++;
			if (i % 100000 == 0)
				cout << "i = " << i << ". t = " << t << ". area = " << area() << endl;
		}

		output_curve_C(Cfile);
		
		mathfile << "," << endl;
		output_curve_Mathematica(mathfile);
	}

	Cfile << "0" << endl;
	Cfile.close();

	mathfile << "};" << endl;
	mathfile.close();

	runt1 = clock();
	cout << "Running time: " << ((double)runt1 - runt0) / CLOCKS_PER_SEC << " s." << endl;
}

//If, for example, we want to print when the area reaches 95%, 90%, and 85%, then we should
//set nparts to 20 (because 100% / 20 = 5%) and printparts to 3.
void initandrun_area(void(*initf)(), bool affine, int desired_N, double ct, int nparts,
	int printparts,	string filename)
{
	clock_t runt0 = clock(), runt1;

	ofstream Cfile, mathfile;
	Cfile.open(filename + " C.txt");
	mathfile.open(filename + " math.txt");

	N = desired_N;

	initf();

	
	output_curve_C(Cfile);

	mathfile << "flowlist = {" << endl;
	output_curve_Mathematica(mathfile);

	int i;
	int p = 1;

	double initialarea = area();

	i = 0;
	while (p <= printparts)
	{
		if (affine)
			ACSF_step(ct*pow(find_dmin(), 4. / 3));
		else
			CSF_step(ct*pow(find_dmin(), 2));

		i++;

		if (area() <= initialarea*(nparts - p) / nparts)
		{
			output_curve_C(Cfile);

			mathfile << "," << endl;
			output_curve_Mathematica(mathfile);

			cout << 100 * (nparts - p) / nparts << "% area. t = " << t << endl;
			p++;
		}
	}

	Cfile << "0" << endl;
	Cfile.close();

	mathfile << "};" << endl;
	mathfile.close();

	runt1 = clock();
	cout << "Running time: " << ((double)runt1 - runt0) / CLOCKS_PER_SEC << " s." << endl;
}

int main()
{
	//Run the rounded triangle to produce the left side of the figure in the paper.
	initandrun(initroundtriangle, true, 300, 0.05, 0.02, 14, "ACSF roundtr");

	//Run the pear with ACSF, to produce a figure for the presentation:
	//initandrun(initpear, true, 300, 0.05, 0.02, 10, "newACSFpear");

	//Run the pear with CSF, to produce a figure for the presentation:
	//initandrun(initpear, false, 300, 0.0003, 0.0058, 11, "newCSFpear");

	//Run the square with ACSF:
	initandrun(initsquare, true, 1000, 0.01, 0.02, 18, "ACSF square");

	//Run the square with CSF:
	//initandrun(initsquare, false, 300, 0.0003, 0.003, 50, "newCSFsquare");

	//Run the half-circle with ACSF:
	initandrun(inithalfcircle, true, 600, 0.01, 0.02, 9, "ACSF halfcircle");

	//Run the triangle with ACSF:
	initandrun(inittriangle, true, 300, 0.01, 0.02, 9, "ACSF triangle");


	//Area-based runs:

	//initandrun_area(initroundtriangle, true, 300, 0.05, 2, 1, "ACSF roundt half area");
	//initandrun_area(initroundtriangle, true, 300, 0.05, 10, 9, "ACSF roundt area 300");
	//initandrun_area(initroundtriangle, true, 1000, 0.01, 10, 9, "ACSF roundt area 1000 C");
	
	//initandrun_area(initsquare, true, 2000, 0.01, 20, 1, "ACSF square A");
	//initandrun_area(initsquare, true, 2000, 0.005, 20, 1, "ACSF square B");
	//initandrun_area(initsquare, true, 2000, 0.0025, 20, 1, "ACSF square C");
	//initandrun_area(initsquare, true, 2000, 0.001, 200, 10, "ACSF square D");
	//initandrun_area(initsquare, true, 2000, 0.0005, 200, 10, "ACSF square E");
	//initandrun_area(initsquare, true, 4000, 0.0005, 200, 10, "ACSF square F");
	//CONCLUSION: For the square, the last three are almost the same.

	//initandrun_area(initsquare, true, 2000, 0.001, 20, 4, "ACSF square");

	initandrun_area(initsquare, true, 2000, 0.0005, 20, 5, "ACSF square area"); //280s
	initandrun_area(inithalfcircle, true, 2000, 0.0005, 20, 5, "ACSF half circle area"); //295s
	initandrun_area(initroundtriangle, true, 2000, 0.0005, 20, 5, "ACSF roundtr area"); //644s
	initandrun_area(inittriangle, true, 2000, 0.0005, 20, 5, "ACSF triangle area"); //2011s

	return 0;
}



==> for arxiv/anc/Hausdorff.cpp <==
// Given two polygonal chains c1 and c2, let h(c1,c2) be the maximum
// distance between a vertex of one chain and the other chain.
// This program computes h using trivial brute force.
// If c1 and c2 are both convex, then h(c1,c2) equals the Hausdorff
// distance between the chains, as proven in:
//    M. Atallah, A linear time algorithm for the Hausdorff distance
//    between convex polygons, IPL 17:207 - 209, 1983.

#include "stdafx.h"
#include <iostream>
#include <fstream>
#include <string>

using namespace std;

//Maximum number of vertices of polygonal chain:
const int MAX = 5000;

int read_chain(ifstream &, int *, double*, double*);
void write_chain(ostream &, int, double*, double*);
double d_pt_segment(double, double, double, double, double, double);
double d_pt_chain(double, double, int, double*, double*);
double hausdorff(int, double*, double*, int, double*, double*);

//Reads polygonal chain and stores it into the provided place.
//Returns 0 if everything is OK
int read_chain(ifstream &f, int *n, double *x, double *y)
{
	int i;
	if (f.eof())
	{
		cout << "Unexpected EOF." << endl;
		return 1;
	}
	f >> *n;
	if (*n<0 || *n>MAX)
	{
		cout << "Invalid value for n." << endl;
		return 1;
	}
	for (i = 0; i < *n; i++)
	{
		if (f.eof())
		{
			cout << "Unexpected EOF." << endl;
			return 1;
		}
		f >> x[i];
		if (f.eof())
		{
			cout << "Unexpected EOF." << endl;
			return 1;
		}
		f >> y[i];
	}
	return 0;
}

void write_chain(ostream &f, int n, double *x, double *y)
{
	int i;
	f << n << " ";
	for (i = 0; i < n; i++)
	{
		f << "(" << x[i] << ", " << y[i] << ")";
		if (i < n - 1)
			f << ", ";
	}
	f << endl;
}

//Returns the distance between the point p and the segment ab:
double d_pt_segment(double px, double py, double ax, double ay, double bx, double by)
{
	//Calculate alpha such that the affine combination alpha*a+(1-alpha)*b
	//is the point on the *line* ab that is closest to p:
	double alpha = ((ax - bx)*(px - bx) + (ay - by)*(py - by))
		/ ((ax - bx)*(ax - bx) + (ay - by)*(ay - by));
	//Force alpha to be between 0 and 1:
	if (alpha < 0)
		alpha = 0;
	if (alpha > 1)
		alpha = 1;
	//Calculate the point q that is closest to p along the *segment* ab:
	double qx = alpha*ax + (1 - alpha)*bx,
		qy = alpha*ay + (1 - alpha)*by;
	//Return the distance between p and q:
	return sqrt((qx - px)*(qx - px) + (qy - py)*(qy - py));
}

//Returns the distance between the point p and the polygonal chain given
//by chainn, chainx, chainy:
double d_pt_chain(double px, double py, int chainn, double *chainx, double *chainy)
{
	if (chainn <= 1)
	{
		cout << "Bad chain in d_pt_chain()." << endl;
		return -1;
	}
	double d, dmin = d_pt_segment(px, py, chainx[0], chainy[0], chainx[1], chainy[1]);
	int i;
	for (i = 1; i < chainn - 1; i++)
	{
		d = d_pt_segment(px, py, chainx[i], chainy[i], chainx[i + 1], chainy[i + 1]);
		if (d < dmin)
			dmin = d;
	}
	return dmin;
}

//Returns the maximum distance between a vertex of one chain and the other chain
double hausdorff(int ch1n, double *ch1x, double *ch1y, int ch2n, double *ch2x, double *ch2y)
{
	if (ch1n <= 1 || ch2n <= 1)
	{
		cout << "Bad chain in hausdorff()." << endl;
		return -1;
	}
	double d, dmax = 0;
	int i;
	for (i = 0; i < ch1n; i++)
	{
		d = d_pt_chain(ch1x[i], ch1y[i], ch2n, ch2x, ch2y);
		if (d > dmax)
			dmax = d;
	}
	for (i = 0; i < ch2n; i++)
	{
		d = d_pt_chain(ch2x[i], ch2y[i], ch1n, ch1x, ch1y);
		if (d > dmax)
			dmax = d;
	}
	return dmax;
}

int main()
{
	//Open two files specified by the user.
	//Each file should contain zero or more polygonal chains.
	//Each polygonal chain should be given by an integer n, specifying the number
	//of vertices, followed by n pairs of doubles.
	//The end of the file should be marked by n=0.

	//We compute hausdorff() between the i-th chain of file 1 and the i-th chain of file 2
	//for i = 1, 2, 3, ...

	string s1;
	cout << "File 1: ";
	getline(cin, s1);
	ifstream f1(s1);
	if (!f1.is_open())
	{
		cout << "File \"" << s1 << "\" cannot be opened." << endl;
		return 1;
	}

	string s2;
	cout << "File 2: ";
	getline(cin, s2);
	ifstream f2(s2);
	if (!f2.is_open())
	{
		cout << "File \"" << s2 << "\" cannot be opened." << endl;
		return 1;
	}

	int ch1n, ch2n;
	double ch1x[MAX], ch1y[MAX], ch2x[MAX], ch2y[MAX];

	while (1)
	{
		read_chain(f1, &ch1n, ch1x, ch1y);
		read_chain(f2, &ch2n, ch2x, ch2y);
		if (ch1n == 0 || ch2n == 0)
			break;
		cout << "Comparing chains of sizes " << ch1n << " and " << ch2n << "...";
		double h = hausdorff(ch1n, ch1x, ch1y, ch2n, ch2x, ch2y);
		cout << " hausdorff = " << h << endl;
	}
    return 0;
}



==> for arxiv/anc/peel_N2.cpp <==
//This program implements the grid peeling of the quarter-infinite grid N^2.
//
//The global array a[] stores the number of grid points that have been removed in each column.
//The function peel_layer() peels one layer of the grid. It uses the global variables
//layerx[] and layersize. layerx[] stores the x-coordinates of the points removed, and layersize
//the number of points removed.
//The global variable n stores the number of layers removed so far.

#include "stdafx.h"
#include<iostream>
#include<fstream>
#include<ctime>

using namespace std;

const int N = 300000;

int a[N], layerx[N], layersize, n;

void init();
int peel_layer();

//Outputs some measurements on the current layer
void print_measurements(ofstream &);

//Initializes the array a and the variable n all to zero.
void init()
{
	int i;

	n = 0;
	for (i = 0; i < N; i++)
		a[i] = 0;
}

int peel_layer()
{
	int x, i;

	n++; //Increase n

	layerx[0] = 0;
	layersize = 1;
	x = 0;
	while (a[layerx[layersize - 1]] > 0)
	{
		x++;
		if (x >= N)
		{
			cout << "Overflow" << endl;
			return -1;
		}
		while (layersize >= 2 &&
			((long long)layerx[layersize - 1] - layerx[layersize - 2])
			*(a[layerx[layersize - 1]] - a[x]) >=
			((long long)x - layerx[layersize - 1])
			*(a[layerx[layersize - 2]] - a[layerx[layersize - 1]]))
		{
			layersize--;
		}
		layerx[layersize] = x;
		layersize++;
	}

	for (i = 0; i < layersize; i++)
	{
		a[layerx[i]]++;
	}

	return layersize;
}

//We print n, layersize, k, followed by the hyperbola-shape measurements.
void print_measurements(ofstream &f)
{
	int k = 0;

	f << "{" << n << ", " << layersize << ",";

	//Find k such that (k,k) is the rounded corner:
	while (a[k] > k)
	{
		k++;
		if (k == N)
		{
			cout << "Could not find k." << endl;
			return;
		}
	}

	f << k;

	const int numchecks = 4;

	//We assume these are in increasing order:
	const double alpha[numchecks] = { 0.003, 0.01, 0.03, 0.1 };

	int m = k, ch = 0;

	while (ch < numchecks)
	{
		while (m < n && abs(a[m] - k * k / m) <= alpha[ch] * k * k / m)
			m++;
		f <<  ", " << (double)m / k;
		ch++;
	}
	f << "}";
}

int main()
{
	clock_t runt0 = clock(), runt1;

	ofstream f;
	f.open("peel N2 out.txt");

	init();

	//Run for N steps. Output measurements for all the layers and the points
	//of the last layer:
	bool first;
	f << "N2measurements = " << endl;
	f << "{";
	first = true;
	while (n < N)
	{
		if (n > 0 && n % 1000 == 0)
		{
			cout << "n = " << n << "..." << endl;
		}
		if (!first)
			f << ", ";
		first = false;
		peel_layer();
		print_measurements(f);
	}
	f << "};" << endl;
	f << "N2lastlayer = " << endl;
	f << "{";
	int i;
	first = true;
	for (i = 0; i < layersize; i++)
	{
		if (!first)
			f << ", ";
		first = false;
		f << "{" << layerx[i] << "," << a[layerx[i]] - 1 << "}";
	}
	f << "};" << endl;

	f.close();

	runt1 = clock();
	cout << "Running time: " << ((double)runt1 - runt0) / CLOCKS_PER_SEC << " s." << endl;

    return 0;
}



==> for arxiv/anc/peel_shape.cpp <==
// peel shape.cpp : Defines the entry point for the console application.
//

//The "shape" is a big subset of the integer grid whose convex hull is not missing
//any grid points. The shape is represented row by row by the arrays l[] and r[],
//which hold the x-coordinates of the leftmost and rightmost points of each row.
//The y-coordinates of the first and last nonempty rows are kept by b and t.
//pop stores the number of grid points

#include "stdafx.h"
#include<iostream>
#include<fstream>
#include<cmath>
#include<ctime>

using namespace std;

const int MAXN = 110000;
int N;

const double pi = acos(-1);

int l[MAXN], r[MAXN], b, t;
long long pop;

//These variables hold the vertices of the last removed layer, in circular order.
//These variables are updated by the peel() function:
int layern;
int layerx[MAXN], layery[MAXN];

//Performs several checks to ensure the shape is valid:
void checkshape();

//Prints the shape
void printshape(ostream &);

//Outputs the shape in a format we read in Mathematica:
void shapetomathematica(ostream &);

//Outputs the last removed layer in a format we read in Mathematica:
void layertomathematica(ostream &);

//Outputs the last removed layer in a format we read in C:
void layertoCscaled(ostream &);

//Functions that initialize the shape to several shapes:
void inittriangle();
void initsquare();
void initcircle();
void initroundtriangle();
void inithalfcircle();

//Auxiliary functions for initroundtriangle():
double roundtrx(double);
double roundtry(double);

//Peels one convex layer. Returns number of removed points. Stores the
//removed layer in layern, layerx, layery.
int peel();

//Initializes the grid with the given initialization function and value of N,
//then runs grid peeling, outputing to the given filename at the given time
//intervals.
//We output two files; one to be read in C and one to be read in Mathematica
void initandrun(void(*initf)(), int, int, string);

//Like initandrun(), but outputs based on the number of grid points.
void initandrun_pop(void(*initf)(), int, int, int, string);

//Like initandrun_pop(), but specialized to a circle. Calculates and prints Hausdorff distance
//to ACSF.
void initandrun_pop_circle(int, int, int);

void checkshape()
{
	if (b < 0)
		cout << "b = " << b << endl;
	if (t >= N)
		cout << "t = " << t << endl;
	if (b > t && pop != 0)
		cout << "b = " << b << ", t = " << t << endl;
	int i;
	long long cpop = 0;
	for (i = b; i <= t; i++)
	{
		if (l[i] < 0)
			cout << "l[" << i << "] = " << l[i] << endl;
		if (r[i] >= N)
			cout << "r[" << i << "] = " << r[i] << endl;
		if (l[i]>r[i])
			cout << "l[" << i << "] = " << l[i] << ", r[" << i << "] = " << r[i]
				<< " (pop = " << pop << ")" << endl;
		cpop += r[i] - l[i] + 1;
	}
	if (pop != cpop)
		cout << "number of points " << pop << " != " << cpop << endl;
}

void printshape(ostream &s)
{
	int i, x;
	for (i = t; i >= b; i--)
	{
		for (x = 0; x < N; x++)
		{
			if (x < l[i] || x>r[i])
				s << ".";
			else
				s << "*";
		}
		s << endl;
	}
	s << pop << " points." << endl;
}

void shapetomathematica(ostream &s)
{
	int i;
	s << "{" << b << ", {";
	for (i = b; i <= t; i++)
	{
		s << "{" << l[i] << ", " << r[i] << "}";
		if (i < t)
			s << ", ";
	}
	s << "}}";
}

void layertomathematica(ostream &s)
{
	s << "{";
	int i;
	for (i = 0; i < layern; i++)
		s << "{" << layerx[i] << ", " << layery[i] << "}, ";
	//Output first point a second time:
	s << "{" << layerx[0] << ", " << layery[0] << "}}";
}

void layertoCscaled(ostream &s)
{
	int i;
	s << layern + 1 << endl;
	for (i = 0; i < layern; i++)
		s << layerx[i] / (double)N << " " << layery[i] / (double)N << " ";
	//Output first point a second time:
	s << layerx[0] / (double)N << " " << layery[0] / (double)N << endl;
}

void inittriangle()
{
	//Real numbers between 0 and 1 that specify the triangle corners.
	//The points should be given by increasing y
	const double x1 = 0, y1 = 0, x2 = 1, y2 = 3. / 4, x3 = 2. / 5, y3 = 1;
	if (y1 >= y2 || y2 >= y3)
		cout << "inittriange: points not sorted by y" << endl;
	int i;
	double tx1, tx2, tt;
	b = 0;
	t = N - 1;
	pop = 0;
	for (i = 0; i < N; i++)
	{
		if (i < y1*N)
		{
			b = i + 1;
		}
		else if (i >= y1*N && i <= y2*N)
		{
			tx1 = x1*N + (i - y1*N)*(x2 - x1) / (y2 - y1);
			tx2 = x1*N + (i - y1*N)*(x3 - x1) / (y3 - y1);
		}
		else if (i >= y2*N && i <= y3*N)
		{
			tx1 = x1*N + (i - y1*N)*(x3 - x1) / (y3 - y1);
			tx2 = x2*N + (i - y2*N)*(x3 - x2) / (y3 - y2);
		}
		else
		{
			t = i - 1;
			break;
		}

		if (tx1 > tx2)
		{
			tt = tx1;
			tx1 = tx2;
			tx2 = tt;
		}
		l[i] = tx1;
		if (l[i] < 0)
			l[i] = 0;
		r[i] = tx2;
		if (r[i] >= N)
			r[i] = N - 1;
		pop += r[i] - l[i] + 1;
	}
}

void initsquare()
{
	int i;
	pop = 0;
	b = 0;
	t = N - 1;
	for (i = b; i <= t; i++)
	{
		l[i] = 0;
		r[i] = N - 1;
		pop += r[i] - l[i] + 1;
	}
}

//Initializes the shape to a circle
void initcircle()
{
	int i;
	pop = 0;
	b = 0;
	t = N - 1;
	for (i = b; i <= t; i++)
	{
		l[i] = N / 2 - sqrt((double)i*(N - i));
		if (l[i] < 0)
			l[i] = 0;
		r[i] = N / 2 + sqrt((double)i*(N - i));
		if (r[i] >= N)
			r[i] = N - 1;
		pop += r[i] - l[i] + 1;
	}
}

//Auxiliary functions for initroundgriangle():
double roundtrx(double a)
{
	return (1 - cos(a - 2))*(1 - cos(a - 2)) / 4;
}

double roundtry(double a)
{
	return 0.406126*pow(1 - cos(a), 1.3);
}

//Inits the shape to the shape bounded by the curve given in parametric form by
//( (1-cos(a-2))^2/4, 0.406126(1-cos(a))^1.3 )
void initroundtriangle()
{
	const int ncurvepts = 3*N;
	int i, gridy, prevgridy, j;
	double x, y, prevx, prevy, a;

	b = t = 1;
	pop = 0;

	a = 0;
	prevx = roundtrx(a);
	prevy = roundtry(a);
	prevgridy = 0;
	for (i = 1; i < ncurvepts; i++)
	{
		a = pi*i / (ncurvepts - 1);
		x = roundtrx(a);
		y = roundtry(a);
		gridy = y*(N - 1);
		for (j = prevgridy; j < gridy; j++)
		{
			l[j+1] = ceil((prevx + (x - prevx)*(gridy / (N - 1.) - prevy) / (y - prevy))*(N - 1));
			t = j+1;
		}
		prevx = x;
		prevy = y;
		prevgridy = gridy;
	}

	a = 0;
	prevx = roundtrx(-a);
	prevy = roundtry(-a);
	prevgridy = 0;
	for (i = 1; i < ncurvepts; i++)
	{
		a = pi*i / (ncurvepts - 1);
		x = roundtrx(-a);
		y = roundtry(-a);
		gridy = y*(N - 1);
		for (j = prevgridy; j < gridy; j++)
		{
			r[j+1] = (prevx + (x - prevx)*(gridy / (N - 1.) - prevy) / (y - prevy))*(N - 1);
			pop += r[j+1] - l[j+1] + 1;
		}
		prevx = x;
		prevy = y;
		prevgridy = gridy;
	}
}

//Inits the shape to a half-circle from x=0 to x=N and from y=0 to y=N/2:
void inithalfcircle()
{
	b = 0;
	t = N / 2;
	pop = 0;

	int i;
	for (i = b; i <= t; i++)
	{
		l[i] = (N - sqrt((long long)N*N - (long long)4 * i*i)) / 2;
		r[i] = (N + sqrt((long long)N*N - (long long)4 * i*i)) / 2;
		pop += r[i] - l[i] + 1;
	}
}

int peel()
{
	layern = 0;
	int y, px, py, i;

	//Scan from top-right to bottom-right:
	for (y = t; y >= b; y--)
	{
		px = r[y];
		py = y;
		while (layern >= 2 && (layery[layern - 2] - layery[layern - 1])
			*(px - layerx[layern - 1])
			>= (layerx[layern - 1] - layerx[layern - 2])*(layery[layern - 1] - py))
		{
			layern--;
		}
		layerx[layern] = px;
		layery[layern] = py;
		layern++;
		if (layern >= MAXN-3)
		{
			cout << "Overflow in peel()" << endl;
			return -1;
		}
	}
	//Remove selected right-hand-side points:
	for (i = 0; i < layern; i++)
	{
		r[layery[i]]--;
	}

	//Add the bottom-left point if it's not equal to the bottom-right point:
	if (l[b] != layerx[layern - 1])
	{
		layerx[layern] = l[b];
		layery[layern] = b;
		layern++;
	}
	int turnn = layern;
	//Scan from bottom-left to top-left:
	for (y = b + 1; y <= t; y++)
	{
		px = l[y];
		py = y;
		while (layern >= turnn+1 && (layery[layern - 2] - layery[layern - 1])
			*(px - layerx[layern - 1])
			>= (layerx[layern - 1] - layerx[layern - 2])*(layery[layern - 1] - py))
		{
			layern--;
		}
		layerx[layern] = px;
		layery[layern] = py;
		layern++;
		if (layern >= MAXN - 3)
		{
			cout << "Overflow in peel()" << endl;
			return -1;
		}
	}
	//Remove the last point if it equals the first point
	//(unless layern==1):
	if (layern > 1 && layerx[0] == layerx[layern - 1])
		layern--;
	//Remove selected left-hand-side points:
	for (i = turnn-1; i < layern; i++)
	{
		l[layery[i]]++;
	}
	//Update t and b if necessary:
	if (l[t] > r[t])
		t--;
	if (l[b] > r[b])
		b++;
	//Update pop:
	pop -= layern;
	//Sometimes this is necessary:
	if (pop == 0)
		t = b - 1;
	//Return number of removed points:
	return layern;
}

void initandrun(void(*initf)(), int desired_N, int printt, string filename)
{
	clock_t runt0 = clock(), runt1;
	ofstream fC, fmath;
	int i;

	N = desired_N;
	cout << "Grid peeling with N = " << N << "..." << endl;

	(*initf)();
	checkshape();

	fC.open(filename + " C.txt");
	fmath.open(filename + " math.txt");

	
	fmath << "gridN = " << N << ";" << endl;
	fmath << "gridlayers = {" << endl;
	

	i = 0;
	while (pop > 0)
	{
		peel();
		checkshape();
		if (i % printt == 0)
		{
			cout << i << " iterations..." << endl;

			layertoCscaled(fC);
			
			if (i != 0)
				fmath << "," << endl;
			layertomathematica(fmath);
		}
		i++;
	}

	fC << "0" << endl;
	
	fmath << "};" << endl;

	fC.close();
	fmath.close();

	runt1 = clock();
	cout << "Time: " << ((double)runt1 - runt0) / CLOCKS_PER_SEC << " s." << endl;
}

//If, for example, we want to print when the population reaches 95%, 90%, and 85%, then we should
//set nparts to 20 (because 100% / 20 = 5%) and printparts to 3.
void initandrun_pop(void(*initf)(), int desired_N, int nparts, int printparts,
	string filename)
{
	clock_t runt0 = clock(), runt1;
	ofstream fC, fmath;

	N = desired_N;
	cout << "Grid peeling with N = " << N << "..." << endl;

	(*initf)();
	checkshape();

	fC.open(filename + " C.txt");
	fmath.open(filename + " math.txt");

	fmath << "gridN = " << N << ";" << endl;
	fmath << "gridlayers = {" << endl;

	int i = 0;
	int p = 0;

	long long initialpop = pop;

	while (p <= printparts)
	{
		peel();
		checkshape();
		i++;

		if (nparts*pop <= initialpop*(nparts - p))
		{
			cout << 100 * (nparts - p) / nparts << "% grid points. " << i << " iterations." << endl;

			layertoCscaled(fC);
			
			if (p != 0)
				fmath << "," << endl;
			layertomathematica(fmath);

			p++;
		}
	}

	fC << "0" << endl;
	
	fmath << "};" << endl;

	fC.close();
	fmath.close();

	runt1 = clock();
	cout << "Time: " << ((double)runt1 - runt0) / CLOCKS_PER_SEC << " s." << endl;
}

void initandrun_pop_circle(int desired_N, int nparts, int printparts)
{
	clock_t runt0 = clock(), runt1;

	N = desired_N;
	cout << "Grid peeling circle with N = " << N << "..." << endl << endl;

	initcircle();
	checkshape();

	int i = 0;
	int p = 0;

	long long initialpop = pop;

	while (p <= printparts)
	{
		peel();
		checkshape();
		i++;

		if (nparts*pop <= initialpop*(nparts - p))
		{
			cout << 100 * (nparts - p) / nparts << "% grid points. " << i << " iterations." << endl;

			//Do Hausdorff:
			double r = sqrt(pop / pi);
			int j;
			double h = 0;
			for (j = 0; j < layern; j++)
			{
				double dist = abs(sqrt((N / 2. - layerx[j])*(N / 2. - layerx[j])
					+ (N / 2. - layery[j])*(N / 2. - layery[j])) - r)*(2. / N);
				if (dist > h)
					h = dist;
			}
			cout << "Hausdorff = " << h << endl;

			//Estimate c, the constant ~1.6 of the conjecture:
			//(If we run ACSF on a circle of radius 1, then the radius at time t is
			//given by r(t) = (1-4t/3)^(3/4).
			//Therefore, the area will be multiplied by a factor of alpha, alpha<1,
			//at time t = 3/4 (1-alpha^(2/3)).)
			double ACSF_t = 3. / 4 * (1 - pow(1 - (double)p / nparts, 2. / 3));
			cout << "c = " << i*pow(2. / N, 4. / 3) / ACSF_t;

			cout << endl << endl;

			p++;
		}
	}

	runt1 = clock();
	cout << "Time: " << ((double)runt1 - runt0) / CLOCKS_PER_SEC << " s." << endl;
}

int main()
{
	initandrun(initroundtriangle, 30, 5, "peel roundtr 30");

	//initandrun(inittriangle, 80, 1, "new peel triangle 80");
	//initandrun(initsquare, 10000, 15000, "peel square 10000");

	initandrun(initroundtriangle, 5000, 2714, "peel roundtr 5000");
	initandrun(initsquare, 5000, 2714, "peel square 5000");
	initandrun(inittriangle, 5000, 2714, "peel triangle 5000");
	initandrun(inithalfcircle, 5000, 2714, "peel half circle 5000");
	initandrun(initcircle, 5000, 2714, "peel circle 5000");

	//Population-based runs:

	initandrun_pop(initroundtriangle, 1000, 20, 5, "peel roundtr pop 1000");
	initandrun_pop(initsquare, 1000, 20, 5, "peel square pop 1000");
	initandrun_pop(inithalfcircle, 1000, 20, 5, "peel half circle pop 1000");
	initandrun_pop(inittriangle, 1000, 20, 5, "peel triangle pop 1000");

	initandrun_pop(initroundtriangle, 3000, 20, 5, "peel roundtr pop 3000");
	initandrun_pop(initsquare, 3000, 20, 5, "peel square pop 3000");
	initandrun_pop(inithalfcircle, 3000, 20, 5, "peel half circle pop 3000");
	initandrun_pop(inittriangle, 3000, 20, 5, "peel triangle pop 3000");

	initandrun_pop(initroundtriangle, 10000, 20, 5, "peel roundtr pop 10000");
	initandrun_pop(initsquare, 10000, 20, 5, "peel square pop 10000");
	initandrun_pop(inithalfcircle, 10000, 20, 5, "peel half circle pop 10000");
	initandrun_pop(inittriangle, 10000, 20, 5, "peel triangle pop 10000");

	initandrun_pop(initroundtriangle, 30000, 20, 5, "peel roundtr pop 30000");
	initandrun_pop(initsquare, 30000, 20, 5, "peel square pop 30000");
	initandrun_pop(inithalfcircle, 30000, 20, 5, "peel half circle pop 30000");
	initandrun_pop(inittriangle, 30000, 20, 5, "peel triangle pop 30000");

	initandrun_pop(initroundtriangle, 100000, 20, 5, "peel roundtr pop 100000"); //476s
	initandrun_pop(initsquare, 100000, 20, 5, "peel square pop 100000"); //693s
	initandrun_pop(inithalfcircle, 100000, 20, 5, "peel half circle pop 100000"); //180s
	initandrun_pop(inittriangle, 100000, 20, 5, "peel triangle pop 100000"); //343s

	initandrun_pop_circle(1000, 20, 5);
	initandrun_pop_circle(3000, 20, 5);
	initandrun_pop_circle(10000, 20, 5);
	initandrun_pop_circle(30000, 20, 5);
	initandrun_pop_circle(100000, 20, 5);

	return 0;
}


